Knowledge-Based Automatic Generation of Linear Algebra Algorithms and Code

This dissertation focuses on the design and the implementation of domain-specific compilers for linear algebra matrix equations. The development of efficient libraries for such equations, which lie at the heart of most software for scientific computing, is a complex process that requires expertise in a variety of areas, including the application domain, algorithms, numerical analysis and high-performance computing. Moreover, the process involves the collaboration of several people for a considerable amount of time. With our compilers, we aim to relieve the developers from both designing algorithms and writing code, and to generate routines that match or even surpass the performance of those written by human experts.

==> Appendix_code/gchol/gChol_blk_var1.c <==
void gChol_blk_var1( FLA_Obj G, FLA_Obj L, int nb )
{
  FLA_Obj GTL, GTR, GBL, GBR, G00, G01, G02, G10, G11, G12, G20, G21, G22;
  FLA_Obj LTL, LTR, LBL, LBR, L00, L01, L02, L10, L11, L12, L20, L21, L22;

  FLA_Part_2x2( G, &GTL, &GTR, 
                         &GBL, &GBR, 0, 0, FLA_TL );
 
  FLA_Part_2x2( L, &LTL, &LTR, 
                         &LBL, &LBR, 0, 0, FLA_TL );
    
  while ( FLA_Obj_length( GTL ) < FLA_Obj_length( G ) ||
          FLA_Obj_width( GTL ) < FLA_Obj_width( G ) )
  {
    FLA_Repart_2x2_to_3x3( GTL, GTR, &G00, &G01, &G02,
                                     &G10, &G11, &G12,
                           GBL, GBR, &G20, &G21, &G22,
                           nb, nb, FLA_BR );
    
    FLA_Repart_2x2_to_3x3( LTL, LTR, &L00, &L01, &L02,
                                     &L10, &L11, &L12,
                           LBL, LBR, &L20, &L21, &L22,
                           nb, nb, FLA_BR );
    
    FLA_Trmmsx_external( FLA_RIGHT, FLA_LOWER_TRIANGULAR, 
                         FLA_TRANSPOSE, FLA_NONUNIT_DIAG, 
                         FLA_MINUS_ONE, G00, L10, FLA_ONE, G10);
    FLA_Trsm( FLA_RIGHT, FLA_LOWER_TRIANGULAR, FLA_TRANSPOSE, 
              FLA_NONUNIT_DIAG, FLA_ONE, L00, G10);
    FLA_Syr2k( FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE, 
               FLA_MINUS_ONE, G10, L10, FLA_ONE, G11 );
    FLA_gChol_unb(G11, L11);
 
    FLA_Cont_with_3x3_to_2x2( &GTL, &GTR, G00, G01, G02,
                                          G10, G11, G12,
                              &GBL, &GBR, G20, G21, G22, FLA_TL );
    
    FLA_Cont_with_3x3_to_2x2( &LTL, &LTR, L00, L01, L02,
                                          L10, L11, L12,
                              &LBL, &LBR, L20, L21, L22, FLA_TL );
  }
}


==> Appendix_code/gchol/gChol_blk_var2.c <==
void gChol_blk_var2( FLA_Obj G, FLA_Obj L, int nb )
{
  FLA_Obj GTL, GTR, GBL, GBR, G00, G01, G02, G10, G11, G12, G20, G21, G22;
  FLA_Obj LTL, LTR, LBL, LBR, L00, L01, L02, L10, L11, L12, L20, L21, L22;
            
  FLA_Part_2x2( G, &GTL, &GTR, 
                         &GBL, &GBR, 0, 0, FLA_TL );

  FLA_Part_2x2( L, &LTL, &LTR, 
                         &LBL, &LBR, 0, 0, FLA_TL );
    
  while ( FLA_Obj_length( GTL ) < FLA_Obj_length( G ) ||
          FLA_Obj_width( GTL ) < FLA_Obj_width( G ) )
  {
    FLA_Repart_2x2_to_3x3( GTL, GTR, &G00, &G01, &G02,
                                     &G10, &G11, &G12,
                           GBL, GBR, &G20, &G21, &G22,
                           nb, nb, FLA_BR );

    FLA_Repart_2x2_to_3x3( LTL, LTR, &L00, &L01, &L02,
                                     &L10, &L11, &L12,
                           LBL, LBR, &L20, &L21, &L22,
                           nb, nb, FLA_BR );
    
    FLA_Trsm( FLA_RIGHT, FLA_LOWER_TRIANGULAR, FLA_TRANSPOSE, 
              FLA_NONUNIT_DIAG, FLA_ONE, L00, G10);
    FLA_Syr2k( FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE, 
               FLA_MINUS_ONE, G10, L10, FLA_ONE, G11 );
    FLA_gChol_unb(G11, L11);
    FLA_Trmmsx_external( FLA_RIGHT, FLA_LOWER_TRIANGULAR, 
                         FLA_TRANSPOSE, FLA_NONUNIT_DIAG, 
                         FLA_MINUS_ONE, G11, L21, FLA_ONE, G21);
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_TRANSPOSE, 
              FLA_MINUS_ONE, L20, G10, FLA_ONE, G21);
 
    FLA_Cont_with_3x3_to_2x2( &GTL, &GTR, G00, G01, G02,
                                          G10, G11, G12,
                              &GBL, &GBR, G20, G21, G22, FLA_TL );
    
    FLA_Cont_with_3x3_to_2x2( &LTL, &LTR, L00, L01, L02,
                                          L10, L11, L12,
                              &LBL, &LBR, L20, L21, L22, FLA_TL );
  }
}


==> Appendix_code/gchol/gChol_blk_var3.c <==
void gChol_blk_var3( FLA_Obj G, FLA_Obj L, int nb )
{
  FLA_Obj GTL, GTR, GBL, GBR, G00, G01, G02, G10, G11, G12, G20, G21, G22;
  FLA_Obj LTL, LTR, LBL, LBR, L00, L01, L02, L10, L11, L12, L20, L21, L22;

  FLA_Part_2x2( G, &GTL, &GTR, 
                         &GBL, &GBR, 0, 0, FLA_TL );

  FLA_Part_2x2( L, &LTL, &LTR, 
                         &LBL, &LBR, 0, 0, FLA_TL );
    
  while ( FLA_Obj_length( GTL ) < FLA_Obj_length( G ) ||
          FLA_Obj_width( GTL ) < FLA_Obj_width( G ) )
  {
    FLA_Repart_2x2_to_3x3( GTL, GTR, &G00, &G01, &G02,
                                     &G10, &G11, &G12,
                           GBL, GBR, &G20, &G21, &G22,
                           nb, nb, FLA_BR );

    FLA_Repart_2x2_to_3x3( LTL, LTR, &L00, &L01, &L02,
                                     &L10, &L11, &L12,
                           LBL, LBR, &L20, &L21, &L22,
                           nb, nb, FLA_BR );
    
    FLA_Syr2k( FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE,
               FLA_MINUS_ONE, G10, L10, FLA_ONE, G11 );
    FLA_gChol_unb(G11, L11);
    FLA_Trmmsx_external( FLA_RIGHT, FLA_LOWER_TRIANGULAR, 
                         FLA_TRANSPOSE, FLA_NONUNIT_DIAG, 
                         FLA_MINUS_ONE, G11, L21, FLA_ONE, G21);
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_TRANSPOSE, 
              FLA_MINUS_ONE, L20, G10, FLA_ONE, G21);
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_TRANSPOSE, 
              FLA_MINUS_ONE, G20, L10, FLA_ONE, G21);
    FLA_Trsm( FLA_RIGHT, FLA_LOWER_TRIANGULAR, FLA_TRANSPOSE, 
              FLA_NONUNIT_DIAG, FLA_ONE, L11, G21);
 
    FLA_Cont_with_3x3_to_2x2( &GTL, &GTR, G00, G01, G02,
                                          G10, G11, G12,
                              &GBL, &GBR, G20, G21, G22, FLA_TL );

    FLA_Cont_with_3x3_to_2x2( &LTL, &LTR, L00, L01, L02,
                                          L10, L11, L12,
                              &LBL, &LBR, L20, L21, L22, FLA_TL );
  }
}


==> Appendix_code/gchol/gChol_blk_var4.c <==
void gChol_blk_var4( FLA_Obj G, FLA_Obj L, int nb )
{
  FLA_Obj GTL, GTR, GBL, GBR, G00, G01, G02, G10, G11, G12, G20, G21, G22;
  FLA_Obj LTL, LTR, LBL, LBR, L00, L01, L02, L10, L11, L12, L20, L21, L22;

  FLA_Part_2x2( G, &GTL, &GTR, 
                         &GBL, &GBR, 0, 0, FLA_TL );

  FLA_Part_2x2( L, &LTL, &LTR, 
                         &LBL, &LBR, 0, 0, FLA_TL );
    
  while ( FLA_Obj_length( GTL ) < FLA_Obj_length( G ) ||
          FLA_Obj_width( GTL ) < FLA_Obj_width( G ) )
  {
    FLA_Repart_2x2_to_3x3( GTL, GTR, &G00, &G01, &G02,
                                     &G10, &G11, &G12,
                           GBL, GBR, &G20, &G21, &G22,
                           nb, nb, FLA_BR );

    FLA_Repart_2x2_to_3x3( LTL, LTR, &L00, &L01, &L02,
                                     &L10, &L11, &L12,
                           LBL, LBR, &L20, &L21, &L22,
                           nb, nb, FLA_BR );
    
    FLA_gChol_unb(G11, L11);
    FLA_Trmmsx_external( FLA_RIGHT, FLA_LOWER_TRIANGULAR, 
                         FLA_TRANSPOSE, FLA_NONUNIT_DIAG, 
                         FLA_MINUS_ONE, G11, L21, FLA_ONE, G21);
    FLA_Trsm( FLA_RIGHT, FLA_LOWER_TRIANGULAR, FLA_TRANSPOSE, 
              FLA_NONUNIT_DIAG, FLA_ONE, L11, G21);
    FLA_Syr2k( FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE, 
               FLA_MINUS_ONE, G21, L21, FLA_ONE, G22 );

    FLA_Cont_with_3x3_to_2x2( &GTL, &GTR, G00, G01, G02,
                                          G10, G11, G12,
                              &GBL, &GBR, G20, G21, G22, FLA_TL );

    FLA_Cont_with_3x3_to_2x2( &LTL, &LTR, L00, L01, L02,
                                          L10, L11, L12,
                              &LBL, &LBR, L20, L21, L22, FLA_TL );
  }
}


==> Appendix_code/gspd/gSPD_11_1.f <==
 SUBROUTINE gSPD_11( A, B, gA, gB, sm, sn, ngAs )
 
     INTEGER sm, sn, ngAs
     DOUBLE PRECISION A(sm, sm), B(sm, sn), gA(sm, sm, ngAs), 
                      gB(sm, sn, ngAs)
     DOUBLE PRECISION ONE
     PARAMETER (ONE=1.0D+0)
     INTEGER info, p
 
     EXTERNAL dtrsm, dsymm, dpotrf
 
     call dpotrf( 'L', sm, A( 1, 1 ), sm, info )
     DO p = 1, ngAs
         call dsymm( 'Left', 'Lower', sm, sn, ( - ONE), gA( 1, 1, p ), 
                     sm, B( 1, 1 ), sm, ONE, gB( 1, 1, p ), sm )
         call dtrsm( 'Left', 'L', 'N', 'N', sm, sn, ONE, A( 1, 1 ), sm, 
                     gB( 1, 1, p ), sm )
         call dtrsm( 'Left', 'L', 'T', 'N', sm, sn, ONE, A( 1, 1 ), sm, 
                     gB( 1, 1, p ), sm )
     END DO
 
     RETURN
 END
 


==> Appendix_code/gsyrk/gSYRK_1111.f <==
SUBROUTINE gSYRK_1111( alpha, A, csA, beta, C, csC, galpha, gA, 
                       csgA, dsgA, gbeta, gC, csgC, dsgC, sm, sn, ngAs )

  INTEGER sm, sn, ngAs, csA, csC, csgA, dsgA, csgC, dsgC
  DOUBLE PRECISION alpha, A(csA, sn), beta, C(csC, sm), galpha(ngAs), 
                 gA(csgA, dsgA, ngAs), gbeta(ngAs), gC(csgC, dsgC, ngAs)
  DOUBLE PRECISION tmp880(sm, sm), temp0(sm, sm), temp1(sm, sm)
  INTEGER info, p, iter1, iter2

  EXTERNAL dsyrk, dsyr2k, dcopy

  DO p = 1, ngAs
    DO iter1 = 1, sm
      call dcopy( sm, gC( 1, iter1, p ), 1, temp0( 1, iter1 ), 1 )
    END DO
    call dsyrk( 'U', 'N', sm, sn, galpha( p ), A( 1, 1 ), csA, 
                beta, temp0( 1, 1 ), sm )
    DO iter1 = 1, sm
      call dcopy( sm, C( 1, iter1 ), 1, temp1( 1, iter1 ), 1 )
    END DO
    call dsyr2k( 'UPPER', 'NO_TRANSPOSE', sm, sn, alpha, A( 1, 1 ), csA,
                 gA( 1, 1, p ), csgA, gbeta( p ), temp1( 1, 1 ), sm )
    DO iter2 = 1, sm
      DO iter1 = 1, sm
        tmp880( iter1, iter2 ) = temp0( iter1, iter2 ) + 
                                 temp1( iter1, iter2 )
      END DO
    END DO
    DO iter2 = 1, sm
      DO iter1 = 1, sm
        gC( iter1, iter2, p ) = tmp880( iter1, iter2 )
      END DO
    END DO
  END DO

  RETURN
END


==> Appendix_code/gtrsm/gTRSM_blk_var6.c <==
void gTRSM_blk_var6(FLA_Obj gL, FLA_Obj X, FLA_Obj L, FLA_Obj gX, int nb)
{
  FLA_Obj gLTL, gLTR, gLBL, gLBR, gL00, gL01, gL02, gL10, gL11, gL12, 
                                  gL20, gL21, gL22;
  FLA_Obj gXT, gXB, gX0, gX1, gX2;
  FLA_Obj LTL, LTR, LBL, LBR, L00, L01, L02, L10, L11, L12, L20, L21, L22;
  FLA_Obj XT, XB, X0, X1, X2;

  FLA_Part_2x2( gL, &gLTL, &gLTR, 
                    &gLBL, &gLBR, 0, 0, FLA_TL );
  FLA_Part_2x1( gX, &gXT,
                    &gXB, 0, FLA_TOP );
  [...]
  while ( FLA_Obj_length( gXT ) < FLA_Obj_length( gX ) ||
          FLA_Obj_width( gXT ) < FLA_Obj_width( gX ) )
  {
    FLA_Repart_2x2_to_3x3( gLTL, gLTR, &gL00, &gL01, &gL02,
                                       &gL10, &gL11, &gL12,
                           gLBL, gLBR, &gL20, &gL21, &gL22,
                           nb, nb, FLA_BR );
    FLA_Repart_2x1_to_3x1( gXT, &gX0,
                                &gX1,
                           gXB, &gX2, nb, FLA_BOTTOM );
    [...]

    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL11, X1, FLA_ONE, gX1 );
    FLA_Trsm( FLA_LEFT, FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE, 
              FLA_NONUNIT_DIAG, FLA_ONE, L11, gX1 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE,
              FLA_MINUS_ONE, L21, gX1, FLA_ONE, gX2 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL21, X1, FLA_ONE, gX2 );
 
    FLA_Cont_with_3x3_to_2x2( &gLTL, &gLTR, gL00, gL01, gL02,
                                      gL10, gL11, gL12,
                              &gLBL, &gLBR, gL20, gL21, gL22, FLA_TL );
    FLA_Cont_with_3x1_to_2x1( &gXT, gX0,
                                    gX1,
                              &gXB, gX2, FLA_TOP );
    [...]
  }
}


==> Appendix_code/gtrsm/gTRSM_blk_var63.c <==
void gTRSM_blk_var63(FLA_Obj gL, FLA_Obj X, FLA_Obj L, FLA_Obj gX, int nb)
{
  FLA_Obj gLTL, gLTR, gLBL, gLBR, gL00, gL01, gL02, gL10, gL11, [...];
  FLA_Obj gXTL, gXTR, gXBL, gXBR, gX00, gX01, gX02, gX10, gX11, [...];
  FLA_Obj LTL, LTR, LBL, LBR, L00, L01, L02, L10, L11, L12, L20, L21, L22;
  FLA_Obj XTL, XTR, XBL, XBR, X00, X01, X02, X10, X11, X12, X20, X21, X22;

  FLA_Part_2x2( gL, &gLTL, &gLTR, 
                    &gLBL, &gLBR, 0, 0, FLA_TL );
  [...]
  while ( FLA_Obj_length( gXTR ) < FLA_Obj_length( gX ) ||
          FLA_Obj_width( gXTR ) < FLA_Obj_width( gX ) )
  {
    FLA_Repart_2x2_to_3x3( gLTL, gLTR, &gL00, &gL01, &gL02,
                                       &gL10, &gL11, &gL12,
                           gLBL, gLBR, &gL20, &gL21, &gL22,
                           nb, nb, FLA_BR );
    [...]
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL11, X10, FLA_ONE, gX10 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL11, X11, FLA_ONE, gX11 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL11, X12, FLA_ONE, gX12 );
    FLA_Trsm( FLA_LEFT, FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE, 
              FLA_NONUNIT_DIAG, FLA_ONE, L11, gX10);
    FLA_Trsm( FLA_LEFT, FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE,
              FLA_NONUNIT_DIAG, FLA_ONE, L11, gX11);
    FLA_Trsm( FLA_LEFT, FLA_LOWER_TRIANGULAR, FLA_NO_TRANSPOSE, 
              FLA_NONUNIT_DIAG, FLA_ONE, L11, gX12);
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, L21, gX10, FLA_ONE, gX20 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, L21, gX11, FLA_ONE, gX21 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, L21, gX12, FLA_ONE, gX22 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL21, X10, FLA_ONE, gX20 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL21, X11, FLA_ONE, gX21 );
    FLA_Gemm( FLA_NO_TRANSPOSE, FLA_NO_TRANSPOSE, 
              FLA_MINUS_ONE, gL21, X12, FLA_ONE, gX22 );
 
    FLA_Cont_with_3x3_to_2x2( &gLTL, &gLTR, gL00, gL01, gL02,
                                            gL10, gL11, gL12,
                              &gLBL, &gLBR, gL20, gL21, gL22, FLA_TL );
    [...] 
  }
}

